Automating Execution and Verification of BPMN+DMN Business Processes

The increasing and widespread use of BPMN business processes, also embodying DMN tables, requires tools and methodologies to verify their correctness. However, most commonly used frameworks to build BPMN+DMN models only allow designers to detect syntactical errors, thus ignoring semantic (behavioural) faults. This forces business processes designers to manually run single executions of their BPMN+DMN processes using proprietary tools in order to detect failures. Furthermore, how proprietary tools translate a BPMN+DMN process to a computer simulation is left unspecified. In this paper, we advance this state of the art by designing a tool, named BDTransTest providing: i) a translation from a BPMN + DMN process B to a Java program P ; ii) the synthesis and execution of a testing plan for B, that may require the business designer to disambiguate some input domain; iii) the analysis of the coverage achieved by the testing plan in terms of nodes and edges of B. Finally, we provide an experimental evaluation of our methodology on BPMN+DMN processes from the literature.

==> shipment/shipment_process.java <==
package dellapenna.personal.bpmn.examples;

import dellapenna.personal.bpmn.exec.*;

/*
 * ****************************** DMN Generated Code *************************
 */
// wrapper class for the output of DMN table GetLengthDT
class dmn_dtable_GetLengthDT_result {
 Double Length;
 public dmn_dtable_GetLengthDT_result(Double Length) {
  this.Length = Length;
 }
}
// wrapper class for the input of DMN table GetLengthDT
class dmn_dtable_GetLengthDT_arguments {
 public Object Type;
}
// decision code for DMN table GetLengthDT
class dmn_dtable_GetLengthDT {
 public static dmn_dtable_GetLengthDT_result execute(dmn_dtable_GetLengthDT_arguments args) {
  Object Type = args.Type;
  if (BeL.tostring(Type).equals("std")) {
   return new dmn_dtable_GetLengthDT_result(/*Length*/0.5);
  } else if (BeL.tostring(Type).equals("large")) {
   return new dmn_dtable_GetLengthDT_result(/*Length*/1.0);
  } else if (BeL.tostring(Type).equals("xl")) {
   return new dmn_dtable_GetLengthDT_result(/*Length*/2.0);
  } else {
   return new dmn_dtable_GetLengthDT_result(/*Length*/-(BeL.tonumber(1.0)));
  }
 }
}

/*
 * ****************************** DMN Generated Code *************************
 */
// wrapper class for the output of DMN table DetermineModeDT
class dmn_dtable_DetermineModeDT_result {
 String Mode;
 public dmn_dtable_DetermineModeDT_result(String Mode) {
  this.Mode = Mode;
 }
}
// wrapper class for the input of DMN table DetermineModeDT
class dmn_dtable_DetermineModeDT_arguments {
 public Object Length;
 public Object Weight;
}
// decision code for DMN table DetermineModeDT
class dmn_dtable_DetermineModeDT {
 public static dmn_dtable_DetermineModeDT_result execute(dmn_dtable_DetermineModeDT_arguments args) {
  Object Length = args.Length;
  Object Weight = args.Weight;
  if ((BeL.tonumber(Length) > 0.0 && BeL.tonumber(Length) <= 1.0) && (BeL.tonumber(Weight) > 0.0 && BeL.tonumber(Weight) <= 5.0)) {
   return new dmn_dtable_DetermineModeDT_result(/*Mode*/"car");
  } else if ((BeL.tonumber(Length) > 1.0 && BeL.tonumber(Length) <= 2.0) && (BeL.tonumber(Weight) > 0.0 && BeL.tonumber(Weight) <= 5.0)) {
   return new dmn_dtable_DetermineModeDT_result(/*Mode*/"truck");
  } else if ((BeL.tonumber(Weight) > 5.0 && BeL.tonumber(Weight) <= 10.0)) {
   return new dmn_dtable_DetermineModeDT_result(/*Mode*/"truck");
  } else {
   return new dmn_dtable_DetermineModeDT_result(/*Mode*/"undef");
  }
 }
}

/*
 * ****************************** DMN Generated Code *************************
 */
// wrapper class for the output of DMN table ChooseConsentDT
class dmn_dtable_ChooseConsentDT_result {
 String Consent;
 public dmn_dtable_ChooseConsentDT_result(String Consent) {
  this.Consent = Consent;
 }
}
// wrapper class for the input of DMN table ChooseConsentDT
class dmn_dtable_ChooseConsentDT_arguments {
 public Object Mode;
 public Object Weight;
}
// decision code for DMN table ChooseConsentDT
class dmn_dtable_ChooseConsentDT {
 public static dmn_dtable_ChooseConsentDT_result
     execute(dmn_dtable_ChooseConsentDT_arguments args) {
  Object Mode = args.Mode;
  Object Weight = args.Weight;
  if (BeL.tostring(Mode).equals("car") &&
      BeL.tonumber(Weight) > BeL.tonumber(6.0)) {
   return new dmn_dtable_ChooseConsentDT_result("owner");
  } else if (BeL.tostring(Mode).equals("truck") &&
             BeL.tonumber(Weight) > BeL.tonumber(8.0)) {
   return new dmn_dtable_ChooseConsentDT_result("com");
  } else {
   return new dmn_dtable_ChooseConsentDT_result("none");
  }
 }
}

/*
 * ****************************** BPMN Generated Code *************************
 */
class bpmn_process_Shipment {

 //Input Variables
 // READ: |DMN|GetLengthDT|Type, Activity_0h04jo2
 Object pType = null;
 // READ: |DMN|DetermineModeDT|Weight, Gateway_1tgxmu2, Activity_1cbdv9z, |DMN|ChooseConsentDT|Weight, Activity_1ol43bw
 Object pWeight = null;

 //Process Variables
 // READ: Gateway_0u50uj6
 // WRITTEN: Activity_1cbdv9z
 Object consent = null;
 // READ: |DMN|DetermineModeDT|Length, Activity_1ol43bw, Gateway_0i2yujj
 // WRITTEN: Activity_0h04jo2
 Object pLength = null;
 // READ: |DMN|ChooseConsentDT|Mode, Gateway_1ocbjca, Activity_1cbdv9z
 // WRITTEN: Activity_1ol43bw
 Object sMode = null;

 //Process Dynamics
 public void EVENT_Event_06urgzi_undefined_length(BeL.ProcessStatus s) {
  //End Event undefined length [Event_06urgzi]
  BeL.error(s, "Undefined Length", 1);
 }

 public void EVENT_Event_0wjo1ye_unsuppoted_weight(BeL.ProcessStatus s) {
  //End Event unsuppoted weight [Event_0wjo1ye]
  BeL.error(s, "Unsupported Weight", 2);
 }

 public void EVENT_Event_19ylwnc_no_shipment(
        BeL.ProcessStatus s) {
  //End Event no shipment [Event_19ylwnc]
  BeL.error(s, "No Shipment", 3);
 }

 public void EVENT_Event_1pjc4df_ready_for_shipment(
        BeL.ProcessStatus s) {
  //End Event ready for shipment [Event_1pjc4df]
  BeL.success(s);
 }

 public void EVENT_StartEvent_1_package_received(
             BeL.ProcessStatus s) {
  //Start Event package received [StartEvent_1]
  //[outgoing edge] Activity_0h04jo2 - get length
  TASK_Activity_0h04jo2_get_length(
    s.withCurrent("StartEvent1"));
 }

 public void GATEWAY_Gateway_07f90ke(BeL.ProcessStatus s) {
  //Exclusive Joining Gateway Gateway_07f90ke
  //[outgoing edge] Event_1pjc4df - ready for shipment
  EVENT_Event_1pjc4df_ready_for_shipment(
     s.withCurrent("Gateway_07f90ke"));
 }

 public void GATEWAY_Gateway_0i2yujj(BeL.ProcessStatus s) {//Exclusive Gateway Gateway_0i2yujj
  if (pLength.equals(-(BeL.tonumber(1.0)))) {//[outgoing edge] Event_06urgzi - undefined length
   EVENT_Event_06urgzi_undefined_length(s.withCurrent("Gateway_0i2yujj"));
  } else {//[outgoing edge] Activity_0iafefy - measure weight
   TASK_Activity_0iafefy_measure_weight(s.withCurrent("Gateway_0i2yujj"));
  }
 }

 public void GATEWAY_Gateway_0u50uj6(BeL.ProcessStatus s) {
  //Exclusive Gateway Gateway_0u50uj6
  if (consent.equals("com")) {
   //[outgoing edge] Activity_1njskid - sign declaration
   TASK_Activity_1njskid_sign_declaration(
     s.withCurrent("Gateway_0u50uj6"));
  } else if (consent.equals("owner")) {
   //[outgoing edge] Activity_1nfni4r - fetch declaration
   TASK_Activity_1nfni4r_fetch_declaration(
     s.withCurrent("Gateway_0u50uj6"));
  } else if (consent.equals("none")) {
   //[outgoing edge] Gateway_07f90ke
   GATEWAY_Gateway_07f90ke(s.withCurrent("Gateway_0u50uj6"));
  } else {
   BeL.noDefaultCaseError(s);
  }
 }

 public void GATEWAY_Gateway_1ocbjca(BeL.ProcessStatus s) {//Exclusive Gateway Gateway_1ocbjca
  if (sMode.equals("undef")) {//[outgoing edge] Event_19ylwnc - no shipment
   EVENT_Event_19ylwnc_no_shipment(s.withCurrent("Gateway_1ocbjca"));
  } else {//[outgoing edge] Activity_1cbdv9z - choose consent
   TASK_Activity_1cbdv9z_choose_consent(s.withCurrent("Gateway_1ocbjca"));
  }
 }

 public void GATEWAY_Gateway_1tgxmu2(BeL.ProcessStatus s) {//Exclusive Gateway Gateway_1tgxmu2
  if (BeL.tonumber(pWeight) > BeL.tonumber(10.0)) {//[outgoing edge] Event_0wjo1ye - unsuppoted weight
   EVENT_Event_0wjo1ye_unsuppoted_weight(s.withCurrent("Gateway_1tgxmu2"));
  } else {//[outgoing edge] Activity_1ol43bw - determine mode
   TASK_Activity_1ol43bw_determine_mode(s.withCurrent("Gateway_1tgxmu2"));
  }
 }

 public void TASK_Activity_0h04jo2_get_length(BeL.ProcessStatus s) {//Business Rule Task get length [Activity_0h04jo2]
  dmn_dtable_GetLengthDT_arguments args = new dmn_dtable_GetLengthDT_arguments();
  args.Type = pType;
  dmn_dtable_GetLengthDT_result getLengthResult = dmn_dtable_GetLengthDT.execute(args);
  pLength = getLengthResult.Length;
  //[outgoing edge] Gateway_0i2yujj
  GATEWAY_Gateway_0i2yujj(s.withCurrent("Activity_0h04jo2"));
 }

 public void TASK_Activity_0iafefy_measure_weight(BeL.ProcessStatus s) {//User Task measure weight [Activity_0iafefy]
  //[outgoing edge] Gateway_1tgxmu2
  GATEWAY_Gateway_1tgxmu2(s.withCurrent("Activity_0iafefy"));
 }

 public void TASK_Activity_1cbdv9z_choose_consent(
        BeL.ProcessStatus s) {
  //Business Rule Task choose consent [Activity_1cbdv9z]
  dmn_dtable_ChooseConsentDT_arguments args =
    new dmn_dtable_ChooseConsentDT_arguments();
  args.Mode = sMode;
  args.Weight = pWeight;
  dmn_dtable_ChooseConsentDT_result chooseConsentResult =
    dmn_dtable_ChooseConsentDT.execute(args);
  consent = chooseConsentResult.Consent;
  //[outgoing edge] Gateway_0u50uj6
  GATEWAY_Gateway_0u50uj6(s.withCurrent("Activity_1cbdv9z"));
 }

 public void TASK_Activity_1nfni4r_fetch_declaration(BeL.ProcessStatus s) {//Generic Task fetch declaration [Activity_1nfni4r]
  //[outgoing edge] Gateway_07f90ke
  GATEWAY_Gateway_07f90ke(s.withCurrent("Activity_1nfni4r"));
 }

 public void TASK_Activity_1njskid_sign_declaration(BeL.ProcessStatus s) {//Generic Task sign declaration [Activity_1njskid]
  //[outgoing edge] Gateway_07f90ke
  GATEWAY_Gateway_07f90ke(s.withCurrent("Activity_1njskid"));
 }

 public void TASK_Activity_1ol43bw_determine_mode(BeL.ProcessStatus s) {//Business Rule Task determine mode [Activity_1ol43bw]
  dmn_dtable_DetermineModeDT_arguments args = new dmn_dtable_DetermineModeDT_arguments();
  args.Length = pLength;
  args.Weight = pWeight;
  dmn_dtable_DetermineModeDT_result determineModeResult = dmn_dtable_DetermineModeDT.execute(args);
  sMode = determineModeResult.Mode;
  //[outgoing edge] Gateway_1ocbjca
  GATEWAY_Gateway_1ocbjca(s.withCurrent("Activity_1ol43bw"));
 }

 public void init() {
  if (this.pType == null) {
   pType = BeL.inputs.getProperty("pType", null);
  }
  if (this.pWeight == null) {
   pWeight = BeL.inputs.getProperty("pWeight", null);
  }
 }

 public void execute(Object _pType, Object _pWeight) {
  this.pType = _pType;
  this.pWeight = _pWeight;
  BeL.executeProcess("Shipment", this::init, this::EVENT_StartEvent_1_package_received);
 }

 public static void main(String[] args) {
  bpmn_process_Shipment process = new bpmn_process_Shipment();
  process.execute(null/*pType*/, null/*pWeight*/);
 }
}

